Semantic Feature Division Multiple Access for Digital Semantic Broadcast Channels

In this paper, we propose a digital semantic feature division multiple access (SFDMA) paradigm in multi-user broadcast (BC) networks for the inference and the image reconstruction tasks. In this SFDMA scheme, the multi-user semantic information is encoded into discrete approximately orthogonal representations, and the encoded semantic features of multiple users can be simultaneously transmitted in the same time-frequency resource. Specifically, for inference tasks, we design a SFDMA digital BC network based on robust information bottleneck (RIB), which can achieve a tradeoff between inference performance, data compression and multi-user interference. Moreover, for image reconstruction tasks, we develop a SFDMA digital BC network by utilizing a Swin Transformer, which significantly reduces multi-user interference. More importantly, SFDMA can protect the privacy of users' semantic information, in which each receiver can only decode its own semantic information. Furthermore, we establish a relationship between performance and signal to interference plus noise ratio (SINR), which is fitted by an Alpha-Beta-Gamma (ABG) function. Furthermore, an optimal power allocation method is developed for the inference and reconstruction tasks. Extensive simulations verify the effectiveness and superiority of our proposed SFDMA scheme.

==> photo/taskaccbit.m <==
clear
clc
close all

x1 = 4:4:32;
y1 = [38.4	72.1	79.12	83.54000092	85.66999817	87.86999512	89.25999451	90.66999817];
y2 = [39.3	72.88	81.68	82.779	85.459	87.9199	88.9599	89.6999];

plot(x1, y1, '--', 'Marker', 'd', 'LineWidth', 1.6, 'MarkerSize', 8, 'Color', 'black'); 
hold on;
plot(x1, y2, '--', 'Marker', '*', 'LineWidth', 1.6, 'MarkerSize', 8, 'Color', 'r'); 

set(gca, 'YTick', 20:10:100)
set(gca, 'XTick', 4:4:32)
set(gca, 'FontSize', 12)
ylim([20, 100])
xlim([4, 32])

xlabel('$q_{bit}$ bits', 'FontSize', 14, 'FontName', 'Times New Roman', 'Interpreter', 'latex')
ylabel('Accuracy(%)', 'FontSize', 14, 'FontName', 'Times New Roman', 'Interpreter', 'latex')

legend({'SFDMA U1', 'SFDMA U2'}, 'FontSize', 14, 'FontName', 'Times New Roman', 'Interpreter', 'latex','Location', 'southeast')
grid on

